CompoWorld: Compositional Environment Scaling for General Agents

Automatically generated environments provide a scalable source of interaction data for training general agents. However, existing approaches mainly generate tasks within a single environment, while real-world workflows require agents to connect information and actions across multiple services. We introduce Compositional Environment Scaling (\textbf{CompoWorld}), which expands the task space by composing a finite library of reusable services. Coding agents turn tool specifications into verified services with typed states and shared interfaces, while a world model handles tools that cannot be reliably implemented. A random-walk procedure connects services through dependency graphs, enabling the generation and verification of tasks that require information to flow across services. Verified trajectories support supervised fine-tuning (SFT), while our Completion-Focused Rubric Reward guides reinforcement learning (RL) toward full task completion by emphasizing criteria with lower pass rates within each rollout group. We construct 448 services exposing 10,130 tools and use 3K SFT trajectories and 1K RL tasks to train Qwen3.6-35B-A3B. Experimental results show that CompoWorld improves on its backbone by 9.17 points on average across eight benchmarks. On AutomationBench, it surpasses frontier models such as Claude Opus 4.6 and leads all compared agent-specialized 35B-A3B models.

==> build.sh <==
#!/usr/bin/env bash
# latex-paper build helper — compile with tectonic + render pages to PNG so the
# agent can *visually* check the result (not just guess from the .tex).
#
# Usage:
#   build.sh [MAIN.tex] [N_PAGES]
#     MAIN.tex   top-level file to compile   (default: main.tex)
#     N_PAGES    pages to render to PNG       (default: 3; use 0 to skip rendering)
#
# Produces:
#   <main>.pdf
#   .preview/page-*.png        150 dpi — Read these to verify layout/figures/tables
#   a Warning/Error/Overfull summary pulled from <main>.log
#
# Exit code is nonzero if the compile fails.
set -euo pipefail

MAIN="${1:-main.tex}"
NPAGES="${2:-3}"
BASE="$(basename "${MAIN%.tex}")"
DIR="$(cd "$(dirname "$MAIN")" && pwd)"
cd "$DIR"
MAIN="$(basename "$MAIN")"

# Keep the opening score chart synchronized with the main results table.
if [[ -f figures/source/draw_corpus_distribution.py ]]; then
  python3 figures/source/draw_corpus_distribution.py
fi
if [[ -f figures/source/draw_intro_performance.py ]]; then
  python3 figures/source/draw_intro_performance.py
fi
if [[ -f figures/source/draw_training_curves.py ]]; then
  python3 figures/source/draw_training_curves.py
fi
if [[ -f figures/source/draw_analysis_figures.py ]]; then
  python3 figures/source/draw_analysis_figures.py
fi

echo "▶ tectonic compile: $DIR/$MAIN"
for FIGURE in figures/benchmark-comparison.tex figures/training-dynamics.tex; do
  if [[ -f "$FIGURE" ]]; then
    echo "▶ tectonic figure: $DIR/$FIGURE"
    tectonic "$FIGURE" --keep-logs
  fi
done

# tectonic auto-runs the needed passes (biber/bibtex, rerun for refs) and
# auto-downloads any missing packages. --keep-logs leaves <base>.log for grepping.
if ! tectonic "$MAIN" --keep-logs --synctex; then
  echo "✗ compile FAILED — fix the errors above (full log: $DIR/$BASE.log)"
  exit 1
fi

LOG="$BASE.log"
if [[ -f "$LOG" ]]; then
  echo
  echo "── log summary ($LOG) ──"
  if ! grep -nE "Warning|Error|Overfull|Underfull|undefined|Missing" "$LOG" | head -40; then
    echo "  (clean — no warnings/errors)"
  fi
fi

if [[ "$NPAGES" != "0" && -f "$BASE.pdf" ]]; then
  rm -rf .preview && mkdir -p .preview
  pdftoppm -png -r 150 -f 1 -l "$NPAGES" "$BASE.pdf" .preview/page >/dev/null 2>&1 || true
  echo
  echo "── preview PNGs (Read these to visually check layout) ──"
  ls .preview/*.png 2>/dev/null | sed 's/^/  /' || echo "  (no png rendered)"
fi

echo
echo "✓ done → $DIR/$BASE.pdf"

